IPA: Invariant-preserving Applications for Weakly-consistent Replicated Databases

Storage systems based on Weak Consistency provide better availability and lower latency than systems that use Strong Consistency, especially in geo-replicated settings. However, under Weak Consistency, it is harder to ensure the correctness of applications, as the execution of uncoordinated operations may lead to invalid states. In this paper we show how to modify an application to make it run correctly under Weak Consistency. We developed an analysis that detects which operations need to be corrected, and proposes possible modifications to operations to prevent inconsistencies. This analysis allows the programmer to choose the preferred semantics for each problematic execution, while preserving the original semantics of operations when no conflicts occur. The modified application runs with small overhead when compared with its Weak Consistency counterpart, which cannot preserve application correctness.

==> ensure-compensation.java <==
void ensureEnroll(String p, String t) {
	AddWinsSet tournamentIndex = getCRDT(TOUR_IDX, TYPE_OF_AW_SET);
	AddWinsSet playerIndex = getCRDT(PLR_IDX, TYPE_OF_AW_SET);
	tournamentIndex.add(t);
	playerIndex.add(p);
}

void ensureDoMatch(String p1, String p2, String t) {
	ensureEnroll(String p1, String t);
	ensureEnroll(String p2, String t);
}

void ensureBegin(String t) {
	AddWinsSet tournamentIndex = getCRDT(TOUR_IDX, TYPE_OF_AW_SET);
	tournamentIndex.add(t);
}

void ensureEnd(String t) {
	AddWinsSet tournamentIndex = getCRDT(TOUR_IDX, TYPE_OF_AW_SET);
	RemWinsSet tStarted = getCRDT(T_STARTED_IDX, TYPE_OF_RW_SET);
	tournamentIndex.add(t);
	tStarted.remove(t);
}

void compensate_enrolls(String p, String t) {
	AddWinsSet enrolls = getCRDT("e_"+t, TYPE_OF_AW_SET);
	AddWinsSet matches = getCRDT("m_"+t, TYPE_OF_AW_SET);
	enrolls.remove(p);
	matches.remove(new Match(p, Match.ANY_PLAYER, t));
}


==> ensure-new.java <==
void ensureEnroll(String p, String t) {
	AddWinsSet tournamentIndex = getCRDT(TOUR_IDX, TYPE_OF_AW_SET);
	AddWinsSet playerIndex = getCRDT(PLR_IDX, TYPE_OF_AW_SET);
	tournamentIndex.add(t);
	playerIndex.add(p);
}

void ensureDoMatch(String p1, String p2, String t) {
	ensureEnroll(p1, t);
	ensureEnroll(p2, t);
}

void ensureBegin(String t) {
	AddWinsSet tournamentIndex = getCRDT(TOUR_IDX, TYPE_OF_AW_SET);
	tournamentIndex.add(t);
}

void ensureEnd(String t) {
	AddWinsSet tournamentIndex = getCRDT(TOUR_IDX, TYPE_OF_AW_SET);
	RemWinsSet tStarted = getCRDT(T_STARTED_IDX, TYPE_OF_RW_SET);
	tournamentIndex.add(t);
	tStarted.remove(t);
}


==> flight_reservation.java <==
void compensate(String flightId, String client, String cost) {
    AddWinsSet flight = getCRDT(flight, TYPE_OF_AW_SET);
    AddWinsSet clientReservations = getCRDT( client, TYPE_OF_AW_SET);
    AddWinsSet costumerCredit = getCRDT(client, TYPE_OF_AW_SET);

    flight.remove(client);
    costumerReservations.remove(flightId);
    costumerCredit.put(flightId+cost);
}


==> tournament-interface-2.java <==
@Inv("forall(Player:p, Tournament:t) :- enrolled(p,t) =>
	player(p) and tournament(t)")
@Inv("forall(Player:p,q, Tournament:t) :- inMatch(p,q,t) =>
	enrolled(p,t)")
@Inv("forall(Player:p,Tournament:t) :- #enrolled(p,t) <=
	Capacity")
@Inv("forall(Tournament:t) :- active(t) NAND finished(t)")
public interface TournamentApp {
 @False("player($0)")
 RESULT remPlayer(Player p);

 @False("tournament($0)")
 RESULT remTournament(Tournament t);

 @Increments("#enrolled($0,$1)")
 @True("enrolled($0, $1)")
 @PreFalse("active($1)")
 @PreFalse("finished($1)")
 RESULT enroll(Player p, Tournament t);

 @True("active($0)")
 @PreFalse("active($0)")
 @PreFalse("finished($0)")
 RESULT beginTournament(Tournament t);

 @True("finished($0)")
 @False("active($0)")
 @PreTrue("active($0)")
 RESULT endTournament(Tournament t);

//records a match between two players.
 @True("inMatch($0,$1,$2)")
 @PreTrue("active($2)")
 RESULT doMatch(Player p, Player q, Tournament t);
}


==> tournament-interface-3.java <==
@Inv("forall(Player:p, Tournament:t) :- enrolled(p,t) =>
	player(p) and tournament(t)")
@Inv("forall(Player:p,q, Tournament:t) :- inMatch(p,q,t) =>
	enrolled(p,t) and enrolled(q,t) and (active(t) or finished(t))")
@Inv("forall(Player:p,Tournament:t) :- #enrolled(*,t) <=
	Capacity")
@Inv("forall(Tournament:t) :- active(t) => tournament(t)")
@Inv("forall(Tournament:t) :- finished(t) => tournament(t)")		
@Inv("forall(Tournament:t) :- not( active(t) and finished(t))")
public interface TournamentApp {
	
 @True("player(p)")
 RESULT add_player(Player p);
 
 @True("tournament(t)")
 RESULT add_tourn(Tournament t);

 @False("tournament(t)")
 RESULT rem_tourn(Tournament t);

 @True("enrolled(p, t)")
 RESULT enroll(Player p, Tournament t);
 
 @False("enrolled(p, t)")
 RESULT disenroll(Player p, Tournament t);

 @True("active(t)")
 RESULT begin_tourn(Tournament t);

 @True("finished(t)")
 @False("active(t)")
 RESULT finish_tourn(Tournament t);

 @True("inMatch(p,q,t)")
 RESULT do_match(Player p, Player q, Tournament t);
}


==> tournament-interface.java <==
//Referential Integrity
@Invariant("forall( Player : p, Tournament : t) :-
        enrolled(p, t)  => player(p) and tournament(t)")
@Invariant("forall( Player : p, Player : q, Tournament : t) :-
        inMatch(p, q, t) => enrolled(p, t)")
@Invariant("forall( Player : p, Tournament : t) :-
#enrolled(p, t)  <= Capacity")
@Invariant("forall( Tournament : t) :- active(t)  NAND finished(t)")

public interface TournamentApp {

	@True("player($0)")
	public OP_RESULT addPlayer(Player p);

	@False("player($0)")
	public OP_RESULT remPlayer(Player p);

	@True("tournament($0)")
	@PreFalse("active($1)")
	@PreFalse("finished($1)")
	public OP_RESULT addTournament(Tournament t, int maxPlayers);

	@False("tournament($0)")
	public OP_RESULT remTournament(Tournament t);

	@Increments("#enrolled($0, $1)")
	@True("enrolled($0, $1)")
	@PreFalse("active($1)")
	@PreFalse("finished($1)")
	public OP_RESULT enroll(Player p, Tournament t);

	@Decrements("#enrolled($0, $1)")
	@False("enrolled($0, $1)")
	@PreFalse("active($1)")
	@PreFalse("finished($1)")
	public OP_RESULT disenroll(Player p, Tournament t);

	@True("active($0)")
	@PreFalse("active($0)")
	@PreFalse("finished($0)")
	public OP_RESULT beginTournament(Tournament t);

	@True("finished($0)")
	@False("active($0)")
	@PreTrue("active($0)")
	public OP_RESULT endTournament(Tournament t);

	@True("inMatch($0, $1, $2)")
	@PreTrue("active($2)")
	public OP_RESULT doMatch(Player p, Player q, Tournament t);
}

